Invariant and Transportable Representations for Anti-Causal Domain Shifts

Real-world classification problems must contend with domain shift, the (potential) mismatch between the domain where a model is deployed and the domain(s) where the training data was gathered. Methods to handle such problems must specify what structure is common between the domains and what varies. A natural assumption is that causal (structural) relationships are invariant in all domains. Then, it is tempting to learn a predictor for label $Y$ that depends only on its causal parents. However, many real-world problems are "anti-causal" in the sense that $Y$ is a cause of the covariates $X$ -- in this case, $Y$ has no causal parents and the naive causal invariance is useless. In this paper, we study representation learning under a particular notion of domain shift that both respects causal invariance and that naturally handles the "anti-causal" structure. We show how to leverage the shared causal structure of the domains to learn a representation that both admits an invariant predictor and that also allows fast adaptation in new domains. The key is to translate causal assumptions into learning principles that disentangle "invariant" and "non-stable" features. Experiments on both synthetic and real-world data demonstrate the effectiveness of the proposed learning algorithm. Code is available at https://github.com/ybjiaang/ACTIR.

==> submit_arxiv.sh <==
#!/usr/bin/env bash

# script for submitting to arxiv

PAPER='your-paper'
DOC='arxiv-temp'
rm -rf $DOC 
mkdir $DOC 

cp preamble.tex $DOC/.
cp $PAPER.bbl $DOC/.
# cp nocommenting.tex $DOC/commenting.tex
# cp novruler.tex $DOC/myvruler.tex
# cp 0-definitions.tex $DOC/0-definitions.tex
cp -R figures $DOC/.
cp -R preamble $DOC/.

perl -pe 's/(^|[^\\])%.*/\1%/' < $PAPER.tex | \
perl -pe 's/(^|[^\\])\\fTBD.*/\1/' | \
perl -pe 's/(^|[^\\])\\fPROBLEM.*/\1/' > $DOC/$PAPER.tex

perl -pe 's/(^|[^\\])%.*/\1%/' < defs.tex > $DOC/defs.tex 
perl -pe 's/(^|[^\\])%.*/\1%/' < headers.tex > $DOC/headers.tex 

rm arxiv.zip
zip -r arxiv.zip $DOC 

